Maximum Bayes Smatch Ensemble Distillation for AMR Parsing

AMR parsing has experienced an unprecendented increase in performance in the last three years, due to a mixture of effects including architecture improvements and transfer learning. Self-learning techniques have also played a role in pushing performance forward. However, for most recent high performant parsers, the effect of self-learning and silver data augmentation seems to be fading. In this paper we propose to overcome this diminishing returns of silver data by combining Smatch-based ensembling techniques with ensemble distillation. In an extensive experimental setup, we push single model English parser performance to a new state-of-the-art, 85.9 (AMR2.0) and 84.3 (AMR3.0), and return to substantial gains from silver data augmentation. We also attain a new state-of-the-art for cross-lingual AMR parsing for Chinese, German, Italian and Spanish. Finally we explore the impact of the proposed technique on domain adaptation, and show that it can produce gains rivaling those of human annotated data for QALD-9 and achieve a new state-of-the-art for BioAMR.

==> generate_figure3.py <==
# data
corpora = [
    # AMR2.0
    [
        (0.06, 0, 0.14, 8.0, 'color0'),
        (0.14, 0, 0.225, 51.9, 'color1'),
        (0.225, 0, 0.31, 26.2, 'color2'),
        (0.31, 0, 0.395, 14.0, 'color3'),
    ],
    # AMR3.0
    [
        (0.56, 0, 0.64, 6.1, 'color0'),
        (0.64, 0, 0.725, 49.6, 'color1'),
        (0.725, 0, 0.81, 28.2, 'color2'),
        (0.81, 0, 0.895, 16.2, 'color3'),
    ],
    # TLP
    [
        (1.06, 0, 1.14, 4.1, 'color0'),
        (1.14, 0, 1.225, 61.4, 'color1'),
        (1.225, 0, 1.31, 24.8, 'color2'),
        (1.31, 0, 1.395, 8.5, 'color3')
    ]
]

# tikz code
main_template = r'''\begin{tikzpicture}
% colors
\definecolor{color0}{rgb}{0.12156862745098,0.466666666666667,0.705882352941177}
\definecolor{color1}{rgb}{1,0.498039215686275,0.0549019607843137}
\definecolor{color2}{rgb}{0.605,0.605,0.605}
\definecolor{color3}{rgb}{1,0.717,0}
% bars
'''

# draw error bars
x_labels = ['AMR2.0', 'AMR3.0', 'TLP']
bars = ''
x_warp = 5.0
y_warp = 0.03
# corpora loop
x_values = []
y_values = []
current_x = 0
bar_width = 0.12
corpora_separation = 0.1
for i, corpus in enumerate(corpora):
    # model loop
    for j, result in enumerate(corpus):

        # rectangles defined by corners (left-bottom, top-right)
        lb_x, lb_y, tr_x, tr_y, color = result
        original_value = tr_y
        # overload x values with linear spacing
        lb_x = current_x
        current_x += bar_width
        tr_x = current_x
        # warp original coordinates to fit desired aspect ratio
        lb_x *= x_warp
        tr_x *= x_warp
        lb_y *= y_warp
        tr_y *= y_warp
        # bar
        main_template += r'\draw[draw={},fill={}] ({},{}) rectangle ({},{});'.format(color, color, lb_x, lb_y, tr_x, tr_y)
        main_template += '\n'
        # numeric display
        main_template += r'\node [align=center] (label) at ({}, {})'.format((lb_x + tr_x) / 2, tr_y + 0.2)
        main_template += r' {\footnotesize' + f'{original_value:.1f}' + r'};'
        main_template += '\n'
        # bookeeping
        if j == 0:
            # grab first x value to derive where x label will be located
            center = lb_x
        y_values.append(tr_y)
        x_values.extend([lb_x, tr_x])

    current_x += corpora_separation

    # x label is halfway between firts and last x value
    center = (center + tr_x) / 2

    # draw labels
    main_template += r'\node [align=center] (label) at ({}, {})'.format(center, -0.3)
    main_template += r' {' + x_labels[i] + r'};'
    main_template += '\n'

# legend
y_floor = max(y_values) + 0.7
x_grid = [min(x_values), max(x_values)]

# APT
current_x = x_grid[0] + 0.5
main_template += r'\node [draw=color0,fill=color0] (label) at ({}, {})'.format(current_x, y_floor)
main_template += r' {};'
main_template += '\n'
current_x += 0.5
main_template += r'\node [align=left] (label) at ({}, {})'.format(current_x, y_floor)
main_template += r' {\footnotesize APT};'
main_template += '\n'

current_x += 0.6

# Structured-BART
main_template += r'\node [draw=color1,fill=color1] (label) at ({}, {})'.format(current_x, y_floor)
main_template += r' {};'
main_template += '\n'
current_x += 1.35
main_template += r'\node [align=left] (label) at ({}, {})'.format(current_x, y_floor)
main_template += r' {\footnotesize Structured-BART};'
main_template += '\n'

current_x += 1.5

# SPRING1-BART
main_template += r'\node [draw=color2,fill=color2] (label) at ({}, {})'.format(current_x, y_floor)
main_template += r' {};'
main_template += '\n'
current_x += 0.9
main_template += r'\node [align=left] (label) at ({}, {})'.format(current_x, y_floor)
main_template += r' {\footnotesize SPRING-$1$};'
main_template += '\n'

current_x += 1.0

# SPRING1-BART
main_template += r'\node [draw=color3,fill=color3] (label) at ({}, {})'.format(current_x, y_floor)
main_template += r' {};'
main_template += '\n'
current_x += 0.9
main_template += r'\node [align=left] (label) at ({}, {})'.format(current_x, y_floor)
main_template += r' {\footnotesize SPRING-$2$};'
main_template += '\n'

main_template += r'\end{tikzpicture}'

print(main_template)

